Penalty-free discontinuous Galerkin method

In this paper, we present a new high-order discontinuous Galerkin (DG) method, in which neither a penalty parameter nor a stabilization parameter is needed. We refer to this method as penalty-free DG (\PFDG). In this method, the trial and test functions belong to the broken Sobolev space, in which the functions are in general discontinuous on the mesh skeleton and do not meet the Dirichlet boundary conditions. However, a subset can be distinguished in this space, where the functions are continuous and satisfy the Dirichlet boundary conditions, and this subset is called admissible. The trial solution is chosen to lie in an \emph{augmented} admissible subset, in which a small violation of the continuity condition is permitted. This subset is constructed by applying special augmented constraints to the linear combination of finite element basis functions. In this approach, all the advantages of the DG method are retained without the necessity of using stability parameters or numerical fluxes. Several benchmark problems in two dimensions (Poisson equation, linear elasticity, hyperelasticity, and biharmonic equation) on polygonal (triangles, quadrilateral and weakly convex polygons) meshes as well as a three-dimensional Poisson problem on hexahedral meshes are considered. Numerical results are presented that affirm the sound accuracy and optimal convergence of the method in the $L^2$ norm and the energy seminorm.

==> figures/example1/run_trims.sh <==
#!/usr/bin/env sh


for file in $@
do
   convert -trim $file $file

done



==> figures/example1/saved_rand_mesh.m <==
Elements={}; Ecorners={};
Nodes=[
-1.000000 -1.000000
-1.000000 -0.777778
-1.000000 -0.555556
-1.000000 -0.333333
-1.000000 -0.111111
-1.000000 0.111111
-1.000000 0.333333
-1.000000 0.555556
-1.000000 0.777778
-1.000000 1.000000
-0.777778 -1.000000
-0.777778 -0.777778
-0.777778 -0.555556
-0.777778 -0.333333
-0.777778 -0.111111
-0.777778 0.111111
-0.777778 0.333333
-0.777778 0.555556
-0.777778 0.777778
-0.777778 1.000000
-0.555556 -1.000000
-0.555556 -0.777778
-0.555556 -0.555556
-0.555556 -0.333333
-0.555556 -0.111111
-0.555556 0.111111
-0.555556 0.333333
-0.555556 0.555556
-0.555556 0.777778
-0.555556 1.000000
-0.333333 -1.000000
-0.333333 -0.777778
-0.333333 -0.555556
-0.333333 -0.333333
-0.333333 -0.111111
-0.333333 0.111111
-0.333333 0.333333
-0.333333 0.555556
-0.333333 0.777778
-0.333333 1.000000
-0.111111 -1.000000
-0.111111 -0.777778
-0.111111 -0.555556
-0.111111 -0.333333
-0.111111 -0.111111
-0.111111 0.111111
-0.111111 0.333333
-0.111111 0.555556
-0.111111 0.777778
-0.111111 1.000000
0.111111 -1.000000
0.111111 -0.777778
0.111111 -0.555556
0.111111 -0.333333
0.111111 -0.111111
0.111111 0.111111
0.111111 0.333333
0.111111 0.555556
0.111111 0.777778
0.111111 1.000000
0.333333 -1.000000
0.333333 -0.777778
0.333333 -0.555556
0.333333 -0.333333
0.333333 -0.111111
0.333333 0.111111
0.333333 0.333333
0.333333 0.555556
0.333333 0.777778
0.333333 1.000000
0.555556 -1.000000
0.555556 -0.777778
0.555556 -0.555556
0.555556 -0.333333
0.555556 -0.111111
0.555556 0.111111
0.555556 0.333333
0.555556 0.555556
0.555556 0.777778
0.555556 1.000000
0.777778 -1.000000
0.777778 -0.777778
0.777778 -0.555556
0.777778 -0.333333
0.777778 -0.111111
0.777778 0.111111
0.777778 0.333333
0.777778 0.555556
0.777778 0.777778
0.777778 1.000000
1.000000 -1.000000
1.000000 -0.777778
1.000000 -0.555556
1.000000 -0.333333
1.000000 -0.111111
1.000000 0.111111
1.000000 0.333333
1.000000 0.555556
1.000000 0.777778
1.000000 1.000000
-0.666667 0.111111
-0.555556 0.222222
-0.666667 0.333333
-0.777778 0.222222
-0.666667 0.222222
-0.222222 0.777778
-0.111111 0.888889
-0.222222 1.000000
-0.333333 0.888889
-0.222222 0.888889
-0.888889 0.777778
-0.777778 0.888889
-0.888889 1.000000
-1.000000 0.888889
-0.888889 0.888889
0.222222 0.777778
0.333333 0.888889
0.222222 1.000000
0.111111 0.888889
0.222222 0.888889
0.000000 0.555556
0.111111 0.666667
0.000000 0.777778
-0.111111 0.666667
0.000000 0.666667
0.666667 -0.333333
0.777778 -0.222222
0.666667 -0.111111
0.555556 -0.222222
0.666667 -0.222222
0.666667 0.333333
0.777778 0.444444
0.666667 0.555556
0.555556 0.444444
0.666667 0.444444
0.666667 -0.555556
0.777778 -0.444444
0.555556 -0.444444
0.666667 -0.444444
-0.888889 -0.333333
-0.777778 -0.222222
-0.888889 -0.111111
-1.000000 -0.222222
-0.888889 -0.222222
-0.888889 0.555556
-0.777778 0.666667
-1.000000 0.666667
-0.888889 0.666667
-0.277778 0.777778
-0.222222 0.833333
-0.277778 0.888889
-0.333333 0.833333
-0.277778 0.833333
0.444444 0.333333
0.444444 0.555556
0.333333 0.444444
0.444444 0.444444
0.888889 -0.111111
1.000000 0.000000
0.888889 0.111111
0.777778 0.000000
0.888889 0.000000
0.222222 -0.333333
0.333333 -0.222222
0.222222 -0.111111
0.111111 -0.222222
0.222222 -0.222222
0.722222 0.444444
0.777778 0.500000
0.722222 0.555556
0.666667 0.500000
0.722222 0.500000
0.277778 0.777778
0.333333 0.833333
0.277778 0.888889
0.222222 0.833333
0.277778 0.833333
0.750000 0.500000
0.777778 0.527778
0.750000 0.555556
0.722222 0.527778
0.750000 0.527778
0.777778 0.666667
0.666667 0.777778
0.555556 0.666667
0.666667 0.666667
-0.055556 0.555556
0.000000 0.611111
-0.055556 0.666667
-0.111111 0.611111
-0.055556 0.611111
-0.722222 0.111111
-0.666667 0.166667
-0.722222 0.222222
-0.777778 0.166667
-0.722222 0.166667
-0.222222 0.944444
-0.277778 1.000000
-0.333333 0.944444
-0.277778 0.944444
-0.250000 0.833333
-0.222222 0.861111
-0.250000 0.888889
-0.277778 0.861111
-0.250000 0.861111
0.444444 0.777778
0.555556 0.888889
0.444444 1.000000
0.444444 0.888889
-0.666667 -0.111111
-0.555556 0.000000
-0.777778 0.000000
-0.666667 0.000000
0.000000 -0.111111
0.111111 0.000000
0.000000 0.111111
-0.111111 0.000000
0.000000 0.000000
-0.444444 0.111111
-0.333333 0.222222
-0.444444 0.333333
-0.444444 0.222222
0.000000 1.000000
0.000000 0.888889
0.777778 0.888889
0.666667 1.000000
0.666667 0.888889
-0.305556 0.888889
-0.277778 0.916667
-0.305556 0.944444
-0.333333 0.916667
-0.305556 0.916667
0.833333 -0.111111
0.888889 -0.055556
0.833333 0.000000
0.777778 -0.055556
0.833333 -0.055556
0.388889 0.888889
0.444444 0.944444
0.388889 1.000000
0.333333 0.944444
0.388889 0.944444
0.250000 0.777778
0.277778 0.805556
0.250000 0.833333
0.222222 0.805556
0.250000 0.805556
-0.319444 0.916667
-0.305556 0.930556
-0.319444 0.944444
-0.333333 0.930556
-0.319444 0.930556
0.500000 0.333333
0.555556 0.388889
0.500000 0.444444
0.444444 0.388889
0.500000 0.388889
0.263889 0.805556
0.277778 0.819444
0.263889 0.833333
0.250000 0.819444
0.263889 0.819444
-0.055556 0.777778
0.000000 0.833333
-0.055556 0.888889
-0.111111 0.833333
-0.055556 0.833333
0.305556 0.833333
0.333333 0.861111
0.305556 0.888889
0.277778 0.861111
0.305556 0.861111
0.444444 -0.777778
0.555556 -0.666667
0.444444 -0.555556
0.333333 -0.666667
0.444444 -0.666667
0.736111 0.527778
0.750000 0.541667
0.736111 0.555556
0.722222 0.541667
0.736111 0.541667
];
Elements{1}=[1 11 12 2 ];
Elements{2}=[2 12 13 3 ];
Elements{3}=[3 13 14 140 4 ];
Elements{4}=[4 140 144 143 ];
Elements{5}=[5 142 15 212 16 6 ];
Elements{6}=[6 16 195 104 17 7 ];
Elements{7}=[7 17 18 145 8 ];
Elements{8}=[8 145 148 147 ];
Elements{9}=[9 111 115 114 ];
Elements{10}=[11 21 22 12 ];
Elements{11}=[12 22 23 13 ];
Elements{12}=[13 23 24 14 ];
Elements{13}=[14 24 25 210 15 141 ];
Elements{14}=[15 210 213 212 ];
Elements{15}=[16 192 196 195 ];
Elements{16}=[17 103 27 28 18 ];
Elements{17}=[18 28 29 19 146 ];
Elements{18}=[19 29 30 20 112 ];
Elements{19}=[21 31 32 22 ];
Elements{20}=[22 32 33 23 ];
Elements{21}=[23 33 34 24 ];
Elements{22}=[24 34 35 25 ];
Elements{23}=[25 35 36 219 26 211 ];
Elements{24}=[26 219 222 102 ];
Elements{25}=[27 221 37 38 28 ];
Elements{26}=[28 38 39 29 ];
Elements{27}=[29 39 152 109 231 251 199 40 30 ];
Elements{28}=[31 41 42 32 ];
Elements{29}=[32 42 43 33 ];
Elements{30}=[33 43 44 34 ];
Elements{31}=[34 44 45 35 ];
Elements{32}=[35 45 217 46 36 ];
Elements{33}=[36 46 47 37 220 ];
Elements{34}=[37 47 48 38 ];
Elements{35}=[38 48 190 124 49 106 149 39 ];
Elements{36}=[39 149 153 152 ];
Elements{37}=[41 51 52 42 ];
Elements{38}=[42 52 53 43 ];
Elements{39}=[43 53 54 44 ];
Elements{40}=[44 54 166 55 214 45 ];
Elements{41}=[45 214 218 217 ];
Elements{42}=[46 216 56 57 47 ];
Elements{43}=[47 57 58 121 187 48 ];
Elements{44}=[48 187 191 190 ];
Elements{45}=[49 263 267 266 ];
Elements{46}=[51 61 62 52 ];
Elements{47}=[52 62 276 63 53 ];
Elements{48}=[53 63 64 163 54 ];
Elements{49}=[54 163 167 166 ];
Elements{50}=[55 165 65 66 56 215 ];
Elements{51}=[56 66 67 57 ];
Elements{52}=[57 67 156 68 58 ];
Elements{53}=[58 68 69 173 243 116 59 122 ];
Elements{54}=[59 116 246 176 120 119 ];
Elements{55}=[61 71 72 273 62 ];
Elements{56}=[62 273 277 276 ];
Elements{57}=[63 275 73 138 74 64 ];
Elements{58}=[64 74 129 75 65 164 ];
Elements{59}=[65 75 76 66 ];
Elements{60}=[66 76 77 253 154 67 ];
Elements{61}=[67 154 256 157 156 ];
Elements{62}=[68 155 78 185 79 206 69 ];
Elements{63}=[69 206 209 238 117 269 174 ];
Elements{64}=[71 81 82 72 ];
Elements{65}=[72 82 83 136 73 274 ];
Elements{66}=[73 136 139 138 ];
Elements{67}=[74 126 130 129 ];
Elements{68}=[75 128 85 236 161 86 76 ];
Elements{69}=[76 86 87 131 77 ];
Elements{70}=[77 131 135 134 254 ];
Elements{71}=[78 133 186 185 ];
Elements{72}=[79 184 227 207 ];
Elements{73}=[81 91 92 82 ];
Elements{74}=[82 92 93 83 ];
Elements{75}=[83 93 94 84 137 ];
Elements{76}=[84 94 95 158 233 85 127 ];
Elements{77}=[85 233 237 236 ];
Elements{78}=[86 160 96 97 87 ];
Elements{79}=[87 97 98 88 179 169 132 ];
Elements{80}=[88 98 99 89 183 ];
Elements{81}=[89 99 100 90 225 ];
Elements{82}=[101 26 102 105 193 ];
Elements{83}=[105 102 27 103 ];
Elements{84}=[104 194 105 103 17 ];
Elements{85}=[106 49 266 107 110 202 150 ];
Elements{86}=[110 107 50 108 197 ];
Elements{87}=[109 228 232 248 231 ];
Elements{88}=[111 19 112 115 ];
Elements{89}=[115 112 20 113 ];
Elements{90}=[114 115 113 10 ];
Elements{91}=[116 243 247 246 ];
Elements{92}=[120 175 270 117 241 70 118 ];
Elements{93}=[119 120 118 60 ];
Elements{94}=[121 58 122 125 188 ];
Elements{95}=[125 122 59 123 ];
Elements{96}=[124 189 125 123 263 49 ];
Elements{97}=[126 84 127 130 ];
Elements{98}=[130 127 85 128 ];
Elements{99}=[129 130 128 75 ];
Elements{100}=[131 87 132 168 135 ];
Elements{101}=[135 168 172 171 ];
Elements{102}=[134 135 171 133 78 ];
Elements{103}=[136 83 137 139 ];
Elements{104}=[139 137 84 126 ];
Elements{105}=[138 139 126 74 ];
Elements{106}=[140 14 141 144 ];
Elements{107}=[144 141 15 142 ];
Elements{108}=[143 144 142 5 ];
Elements{109}=[145 18 146 148 ];
Elements{110}=[148 146 19 111 ];
Elements{111}=[147 148 111 9 ];
Elements{112}=[149 106 150 201 153 ];
Elements{113}=[153 201 205 204 ];
Elements{114}=[152 153 204 151 228 109 ];
Elements{115}=[154 253 257 256 ];
Elements{116}=[157 255 134 78 155 ];
Elements{117}=[156 157 155 68 ];
Elements{118}=[158 95 159 162 234 ];
Elements{119}=[162 159 96 160 ];
Elements{120}=[161 235 162 160 86 ];
Elements{121}=[163 64 164 167 ];
Elements{122}=[167 164 65 165 ];
Elements{123}=[166 167 165 55 ];
Elements{124}=[168 132 169 178 172 ];
Elements{125}=[172 178 182 278 181 ];
Elements{126}=[171 172 181 281 170 133 ];
Elements{127}=[173 69 174 268 177 259 244 ];
Elements{128}=[177 268 272 271 ];
Elements{129}=[176 245 260 177 271 175 120 ];
Elements{130}=[178 169 179 182 ];
Elements{131}=[182 179 88 180 279 ];
Elements{132}=[181 278 282 281 ];
Elements{133}=[133 170 280 180 88 183 186 ];
Elements{134}=[186 183 89 184 ];
Elements{135}=[185 186 184 79 ];
Elements{136}=[187 121 188 191 ];
Elements{137}=[191 188 125 189 ];
Elements{138}=[190 191 189 124 ];
Elements{139}=[192 101 193 196 ];
Elements{140}=[196 193 105 194 ];
Elements{141}=[195 196 194 104 ];
Elements{142}=[151 203 110 197 200 229 ];
Elements{143}=[200 197 108 198 ];
Elements{144}=[199 250 230 200 198 40 ];
Elements{145}=[201 150 202 205 ];
Elements{146}=[205 202 110 203 ];
Elements{147}=[204 205 203 151 ];
Elements{148}=[206 79 207 209 ];
Elements{149}=[209 207 80 208 239 ];
Elements{150}=[117 238 242 241 ];
Elements{151}=[210 25 211 213 ];
Elements{152}=[213 211 26 101 ];
Elements{153}=[212 213 101 192 16 ];
Elements{154}=[214 55 215 218 ];
Elements{155}=[218 215 56 216 ];
Elements{156}=[217 218 216 46 ];
Elements{157}=[219 36 220 222 ];
Elements{158}=[222 220 37 221 ];
Elements{159}=[102 222 221 27 ];
Elements{160}=[123 59 119 224 264 ];
Elements{161}=[224 119 60 223 ];
Elements{162}=[107 265 224 223 50 ];
Elements{163}=[184 89 225 227 ];
Elements{164}=[227 225 90 226 ];
Elements{165}=[207 227 226 80 ];
Elements{166}=[228 151 229 232 ];
Elements{167}=[232 229 200 230 249 ];
Elements{168}=[231 248 252 251 ];
Elements{169}=[233 158 234 237 ];
Elements{170}=[237 234 162 235 ];
Elements{171}=[236 237 235 161 ];
Elements{172}=[238 209 239 242 ];
Elements{173}=[242 239 208 240 ];
Elements{174}=[241 242 240 70 ];
Elements{175}=[243 173 244 258 247 ];
Elements{176}=[247 258 262 261 ];
Elements{177}=[246 247 261 245 176 ];
Elements{178}=[248 232 249 252 ];
Elements{179}=[252 249 230 250 ];
Elements{180}=[251 252 250 199 ];
Elements{181}=[253 77 254 257 ];
Elements{182}=[257 254 134 255 ];
Elements{183}=[256 257 255 157 ];
Elements{184}=[258 244 259 262 ];
Elements{185}=[262 259 177 260 ];
Elements{186}=[261 262 260 245 ];
Elements{187}=[263 123 264 267 ];
Elements{188}=[267 264 224 265 ];
Elements{189}=[266 267 265 107 ];
Elements{190}=[268 174 269 272 ];
Elements{191}=[272 269 117 270 ];
Elements{192}=[271 272 270 175 ];
Elements{193}=[273 72 274 277 ];
Elements{194}=[277 274 73 275 ];
Elements{195}=[276 277 275 63 ];
Elements{196}=[278 182 279 282 ];
Elements{197}=[282 279 180 280 ];
Elements{198}=[281 282 280 170 ];
Ecorners{1}=[1 2 3 4 ];
Ecorners{2}=[1 2 3 4 ];
Ecorners{3}=[1 2 3 5 ];
Ecorners{4}=[1 2 3 4 ];
Ecorners{5}=[1 3 5 6 ];
Ecorners{6}=[1 2 5 6 ];
Ecorners{7}=[1 2 3 5 ];
Ecorners{8}=[1 2 3 4 ];
Ecorners{9}=[1 2 3 4 ];
Ecorners{10}=[1 2 3 4 ];
Ecorners{11}=[1 2 3 4 ];
Ecorners{12}=[1 2 3 4 ];
Ecorners{13}=[1 2 3 5 ];
Ecorners{14}=[1 2 3 4 ];
Ecorners{15}=[1 2 3 4 ];
Ecorners{16}=[1 3 4 5 ];
Ecorners{17}=[1 2 3 4 ];
Ecorners{18}=[1 2 3 4 ];
Ecorners{19}=[1 2 3 4 ];
Ecorners{20}=[1 2 3 4 ];
Ecorners{21}=[1 2 3 4 ];
Ecorners{22}=[1 2 3 4 ];
Ecorners{23}=[1 2 3 5 ];
Ecorners{24}=[1 2 3 4 ];
Ecorners{25}=[1 3 4 5 ];
Ecorners{26}=[1 2 3 4 ];
Ecorners{27}=[1 2 8 9 ];
Ecorners{28}=[1 2 3 4 ];
Ecorners{29}=[1 2 3 4 ];
Ecorners{30}=[1 2 3 4 ];
Ecorners{31}=[1 2 3 4 ];
Ecorners{32}=[1 2 4 5 ];
Ecorners{33}=[1 2 3 4 ];
Ecorners{34}=[1 2 3 4 ];
Ecorners{35}=[1 2 5 8 ];
Ecorners{36}=[1 2 3 4 ];
Ecorners{37}=[1 2 3 4 ];
Ecorners{38}=[1 2 3 4 ];
Ecorners{39}=[1 2 3 4 ];
Ecorners{40}=[1 2 4 6 ];
Ecorners{41}=[1 2 3 4 ];
Ecorners{42}=[1 3 4 5 ];
Ecorners{43}=[1 2 3 6 ];
Ecorners{44}=[1 2 3 4 ];
Ecorners{45}=[1 2 3 4 ];
Ecorners{46}=[1 2 3 4 ];
Ecorners{47}=[1 2 4 5 ];
Ecorners{48}=[1 2 3 5 ];
Ecorners{49}=[1 2 3 4 ];
Ecorners{50}=[1 3 4 5 ];
Ecorners{51}=[1 2 3 4 ];
Ecorners{52}=[1 2 4 5 ];
Ecorners{53}=[1 2 3 7 ];
Ecorners{54}=[1 2 5 6 ];
Ecorners{55}=[1 2 3 5 ];
Ecorners{56}=[1 2 3 4 ];
Ecorners{57}=[1 3 5 6 ];
Ecorners{58}=[1 2 4 5 ];
Ecorners{59}=[1 2 3 4 ];
Ecorners{60}=[1 2 3 6 ];
Ecorners{61}=[1 2 4 5 ];
Ecorners{62}=[1 3 5 7 ];
Ecorners{63}=[1 2 3 5 ];
Ecorners{64}=[1 2 3 4 ];
Ecorners{65}=[1 2 3 5 ];
Ecorners{66}=[1 2 3 4 ];
Ecorners{67}=[1 2 3 4 ];
Ecorners{68}=[1 3 6 7 ];
Ecorners{69}=[1 2 3 5 ];
Ecorners{70}=[1 2 3 4 ];
Ecorners{71}=[1 2 3 4 ];
Ecorners{72}=[1 2 3 4 ];
Ecorners{73}=[1 2 3 4 ];
Ecorners{74}=[1 2 3 4 ];
Ecorners{75}=[1 2 3 4 ];
Ecorners{76}=[1 2 3 6 ];
Ecorners{77}=[1 2 3 4 ];
Ecorners{78}=[1 3 4 5 ];
Ecorners{79}=[1 2 3 4 ];
Ecorners{80}=[1 2 3 4 ];
Ecorners{81}=[1 2 3 4 ];
Ecorners{82}=[1 2 3 4 ];
Ecorners{83}=[1 2 3 4 ];
Ecorners{84}=[1 3 4 5 ];
Ecorners{85}=[1 2 4 5 ];
Ecorners{86}=[1 2 3 4 ];
Ecorners{87}=[1 2 3 5 ];
Ecorners{88}=[1 2 3 4 ];
Ecorners{89}=[1 2 3 4 ];
Ecorners{90}=[1 2 3 4 ];
Ecorners{91}=[1 2 3 4 ];
Ecorners{92}=[1 4 6 7 ];
Ecorners{93}=[1 2 3 4 ];
Ecorners{94}=[1 2 3 4 ];
Ecorners{95}=[1 2 3 4 ];
Ecorners{96}=[1 3 4 6 ];
Ecorners{97}=[1 2 3 4 ];
Ecorners{98}=[1 2 3 4 ];
Ecorners{99}=[1 2 3 4 ];
Ecorners{100}=[1 2 3 5 ];
Ecorners{101}=[1 2 3 4 ];
Ecorners{102}=[1 2 4 5 ];
Ecorners{103}=[1 2 3 4 ];
Ecorners{104}=[1 2 3 4 ];
Ecorners{105}=[1 2 3 4 ];
Ecorners{106}=[1 2 3 4 ];
Ecorners{107}=[1 2 3 4 ];
Ecorners{108}=[1 2 3 4 ];
Ecorners{109}=[1 2 3 4 ];
Ecorners{110}=[1 2 3 4 ];
Ecorners{111}=[1 2 3 4 ];
Ecorners{112}=[1 2 3 5 ];
Ecorners{113}=[1 2 3 4 ];
Ecorners{114}=[1 2 4 6 ];
Ecorners{115}=[1 2 3 4 ];
Ecorners{116}=[1 3 4 5 ];
Ecorners{117}=[1 2 3 4 ];
Ecorners{118}=[1 2 3 4 ];
Ecorners{119}=[1 2 3 4 ];
Ecorners{120}=[1 3 4 5 ];
Ecorners{121}=[1 2 3 4 ];
Ecorners{122}=[1 2 3 4 ];
Ecorners{123}=[1 2 3 4 ];
Ecorners{124}=[1 2 3 5 ];
Ecorners{125}=[1 2 3 5 ];
Ecorners{126}=[1 2 5 6 ];
Ecorners{127}=[1 2 3 5 ];
Ecorners{128}=[1 2 3 4 ];
Ecorners{129}=[1 4 6 7 ];
Ecorners{130}=[1 2 3 4 ];
Ecorners{131}=[1 2 3 4 ];
Ecorners{132}=[1 2 3 4 ];
Ecorners{133}=[1 5 6 7 ];
Ecorners{134}=[1 2 3 4 ];
Ecorners{135}=[1 2 3 4 ];
Ecorners{136}=[1 2 3 4 ];
Ecorners{137}=[1 2 3 4 ];
Ecorners{138}=[1 2 3 4 ];
Ecorners{139}=[1 2 3 4 ];
Ecorners{140}=[1 2 3 4 ];
Ecorners{141}=[1 2 3 4 ];
Ecorners{142}=[1 3 4 5 ];
Ecorners{143}=[1 2 3 4 ];
Ecorners{144}=[1 4 5 6 ];
Ecorners{145}=[1 2 3 4 ];
Ecorners{146}=[1 2 3 4 ];
Ecorners{147}=[1 2 3 4 ];
Ecorners{148}=[1 2 3 4 ];
Ecorners{149}=[1 2 3 4 ];
Ecorners{150}=[1 2 3 4 ];
Ecorners{151}=[1 2 3 4 ];
Ecorners{152}=[1 2 3 4 ];
Ecorners{153}=[1 2 3 5 ];
Ecorners{154}=[1 2 3 4 ];
Ecorners{155}=[1 2 3 4 ];
Ecorners{156}=[1 2 3 4 ];
Ecorners{157}=[1 2 3 4 ];
Ecorners{158}=[1 2 3 4 ];
Ecorners{159}=[1 2 3 4 ];
Ecorners{160}=[1 2 3 4 ];
Ecorners{161}=[1 2 3 4 ];
Ecorners{162}=[1 3 4 5 ];
Ecorners{163}=[1 2 3 4 ];
Ecorners{164}=[1 2 3 4 ];
Ecorners{165}=[1 2 3 4 ];
Ecorners{166}=[1 2 3 4 ];
Ecorners{167}=[1 2 3 4 ];
Ecorners{168}=[1 2 3 4 ];
Ecorners{169}=[1 2 3 4 ];
Ecorners{170}=[1 2 3 4 ];
Ecorners{171}=[1 2 3 4 ];
Ecorners{172}=[1 2 3 4 ];
Ecorners{173}=[1 2 3 4 ];
Ecorners{174}=[1 2 3 4 ];
Ecorners{175}=[1 2 3 5 ];
Ecorners{176}=[1 2 3 4 ];
Ecorners{177}=[1 2 4 5 ];
Ecorners{178}=[1 2 3 4 ];
Ecorners{179}=[1 2 3 4 ];
Ecorners{180}=[1 2 3 4 ];
Ecorners{181}=[1 2 3 4 ];
Ecorners{182}=[1 2 3 4 ];
Ecorners{183}=[1 2 3 4 ];
Ecorners{184}=[1 2 3 4 ];
Ecorners{185}=[1 2 3 4 ];
Ecorners{186}=[1 2 3 4 ];
Ecorners{187}=[1 2 3 4 ];
Ecorners{188}=[1 2 3 4 ];
Ecorners{189}=[1 2 3 4 ];
Ecorners{190}=[1 2 3 4 ];
Ecorners{191}=[1 2 3 4 ];
Ecorners{192}=[1 2 3 4 ];
Ecorners{193}=[1 2 3 4 ];
Ecorners{194}=[1 2 3 4 ];
Ecorners{195}=[1 2 3 4 ];
Ecorners{196}=[1 2 3 4 ];
Ecorners{197}=[1 2 3 4 ];
Ecorners{198}=[1 2 3 4 ];
Pmids=[-0.888889 -0.888889
-0.888889 -0.666667
-0.888889 -0.422222
-0.944444 -0.277778
-0.870370 -0.018519
-0.851852 0.212963
-0.888889 0.466667
-0.944444 0.611111
-0.944444 0.833333
-0.666667 -0.888889
-0.666667 -0.666667
-0.666667 -0.444444
-0.685185 -0.203704
-0.722222 -0.055556
-0.750000 0.138889
-0.666667 0.422222
-0.688889 0.666667
-0.688889 0.888889
-0.444444 -0.888889
-0.444444 -0.666667
-0.444444 -0.444444
-0.444444 -0.222222
-0.462963 0.018519
-0.500000 0.166667
-0.444444 0.422222
-0.444444 0.666667
-0.382716 0.896605
-0.222222 -0.888889
-0.222222 -0.666667
-0.222222 -0.444444
-0.222222 -0.222222
-0.200000 0.000000
-0.244444 0.222222
-0.222222 0.444444
-0.201389 0.687500
-0.305556 0.805556
0.000000 -0.888889
0.000000 -0.666667
0.000000 -0.444444
0.018519 -0.203704
-0.055556 -0.055556
0.000000 0.200000
-0.009259 0.481481
-0.083333 0.583333
-0.083333 0.805556
0.222222 -0.888889
0.244444 -0.666667
0.222222 -0.422222
0.166667 -0.277778
0.203704 -0.018519
0.222222 0.222222
0.244444 0.444444
0.218750 0.708333
0.185185 0.828704
0.444444 -0.866667
0.388889 -0.722222
0.462963 -0.462963
0.444444 -0.222222
0.444444 0.000000
0.453704 0.259259
0.400000 0.388889
0.460317 0.666667
0.373016 0.845238
0.666667 -0.888889
0.648148 -0.648148
0.611111 -0.500000
0.611111 -0.277778
0.698413 -0.023810
0.666667 0.244444
0.600000 0.388889
0.611111 0.611111
0.611111 0.833333
0.888889 -0.888889
0.888889 -0.666667
0.866667 -0.444444
0.865079 -0.190476
0.805556 -0.083333
0.888889 0.200000
0.841270 0.464286
0.866667 0.666667
0.866667 0.888889
-0.622222 0.166667
-0.611111 0.277778
-0.722222 0.266667
-0.174603 0.837302
-0.177778 0.944444
-0.319444 0.905556
-0.833333 0.833333
-0.833333 0.944444
-0.944444 0.944444
0.236111 0.791667
0.289683 0.928571
0.166667 0.944444
0.044444 0.611111
0.055556 0.722222
-0.055556 0.722222
0.722222 -0.277778
0.722222 -0.166667
0.611111 -0.166667
0.722222 0.400000
0.694444 0.472222
0.622222 0.500000
0.722222 -0.500000
0.722222 -0.388889
0.611111 -0.388889
-0.833333 -0.277778
-0.833333 -0.166667
-0.944444 -0.166667
-0.833333 0.611111
-0.833333 0.722222
-0.944444 0.722222
-0.250000 0.811111
-0.263889 0.847222
-0.300926 0.865741
0.472222 0.361111
0.500000 0.488889
0.388889 0.500000
0.933333 -0.055556
0.944444 0.055556
0.833333 0.044444
0.277778 -0.277778
0.277778 -0.166667
0.166667 -0.166667
0.750000 0.477778
0.736111 0.516667
0.703704 0.530093
0.297619 0.811508
0.291667 0.847222
0.255952 0.853175
0.763889 0.513889
0.761111 0.541667
0.729167 0.534722
0.728175 0.587302
0.722222 0.722222
0.611111 0.722222
-0.027778 0.583333
-0.027778 0.638889
-0.083333 0.638889
-0.694444 0.138889
-0.694444 0.194444
-0.750000 0.194444
-0.254630 0.912037
-0.250000 0.972222
-0.307870 0.962963
-0.236111 0.847222
-0.236111 0.875000
-0.263889 0.875000
0.500000 0.833333
0.488889 0.944444
0.361111 0.916667
-0.611111 -0.055556
-0.611111 0.055556
-0.722222 0.066667
0.055556 -0.055556
0.055556 0.055556
-0.055556 0.055556
-0.388889 0.166667
-0.388889 0.277778
-0.500000 0.277778
0.044444 0.833333
0.055556 0.944444
-0.055556 0.933333
0.722222 0.833333
0.722222 0.944444
0.611111 0.944444
-0.291667 0.902778
-0.294444 0.930556
-0.326389 0.923611
0.861111 -0.083333
0.861111 -0.027778
0.805556 -0.027778
0.416667 0.916667
0.416667 0.972222
0.361111 0.972222
0.263889 0.794444
0.256944 0.812500
0.238889 0.819444
-0.312500 0.923611
-0.312500 0.937500
-0.326389 0.937500
0.527778 0.361111
0.527778 0.416667
0.472222 0.416667
0.270833 0.812500
0.270833 0.826389
0.256944 0.826389
-0.027778 0.805556
-0.027778 0.861111
-0.083333 0.861111
0.319444 0.847222
0.319444 0.875000
0.291667 0.875000
0.500000 -0.722222
0.500000 -0.611111
0.388889 -0.611111
0.743056 0.534722
0.743056 0.548611
0.729167 0.548611
];
E_orders=[
8 45 16 9 45 
3 10 6 4 55 
5 21 10 6 76 
4 15 8 5 91 
8 45 16 9 136 
9 55 18 10 191 
5 21 10 6 212 
9 55 18 10 267 
8 45 16 9 312 
3 10 6 4 322 
7 36 14 8 358 
6 28 12 7 386 
10 66 20 11 452 
3 10 6 4 462 
6 28 12 7 490 
6 28 12 7 518 
6 28 12 7 546 
9 55 18 10 601 
5 21 10 6 622 
9 55 18 10 677 
6 28 12 7 705 
3 10 6 4 715 
4 15 8 5 730 
8 45 16 9 775 
6 28 12 7 803 
4 15 8 5 818 
5 21 10 6 839 
7 36 14 8 875 
4 15 8 5 890 
8 45 16 9 935 
4 15 8 5 950 
10 66 20 11 1016 
5 21 10 6 1037 
9 55 18 10 1092 
4 15 8 5 1107 
5 21 10 6 1128 
3 10 6 4 1138 
7 36 14 8 1174 
8 45 16 9 1219 
7 36 14 8 1255 
6 28 12 7 1283 
8 45 16 9 1328 
8 45 16 9 1373 
8 45 16 9 1418 
8 45 16 9 1463 
10 66 20 11 1529 
4 15 8 5 1544 
8 45 16 9 1589 
4 15 8 5 1604 
3 10 6 4 1614 
7 36 14 8 1650 
6 28 12 7 1678 
6 28 12 7 1706 
8 45 16 9 1751 
9 55 18 10 1806 
5 21 10 6 1827 
8 45 16 9 1872 
6 28 12 7 1900 
9 55 18 10 1955 
9 55 18 10 2010 
5 21 10 6 2031 
7 36 14 8 2067 
7 36 14 8 2103 
7 36 14 8 2139 
9 55 18 10 2194 
5 21 10 6 2215 
5 21 10 6 2236 
3 10 6 4 2246 
10 66 20 11 2312 
8 45 16 9 2357 
6 28 12 7 2385 
8 45 16 9 2430 
7 36 14 8 2466 
8 45 16 9 2511 
7 36 14 8 2547 
8 45 16 9 2592 
7 36 14 8 2628 
10 66 20 11 2694 
4 15 8 5 2709 
3 10 6 4 2719 
3 10 6 4 2729 
3 10 6 4 2739 
6 28 12 7 2767 
6 28 12 7 2795 
5 21 10 6 2816 
9 55 18 10 2871 
8 45 16 9 2916 
9 55 18 10 2971 
10 66 20 11 3037 
10 66 20 11 3103 
4 15 8 5 3118 
4 15 8 5 3133 
8 45 16 9 3178 
3 10 6 4 3188 
7 36 14 8 3224 
7 36 14 8 3260 
9 55 18 10 3315 
6 28 12 7 3343 
6 28 12 7 3371 
8 45 16 9 3416 
8 45 16 9 3461 
7 36 14 8 3497 
5 21 10 6 3518 
4 15 8 5 3533 
7 36 14 8 3569 
5 21 10 6 3590 
3 10 6 4 3600 
9 55 18 10 3655 
4 15 8 5 3670 
6 28 12 7 3698 
8 45 16 9 3743 
5 21 10 6 3764 
8 45 16 9 3809 
6 28 12 7 3837 
8 45 16 9 3882 
8 45 16 9 3927 
6 28 12 7 3955 
3 10 6 4 3965 
5 21 10 6 3986 
6 28 12 7 4014 
5 21 10 6 4035 
4 15 8 5 4050 
9 55 18 10 4105 
6 28 12 7 4133 
10 66 20 11 4199 
6 28 12 7 4227 
9 55 18 10 4282 
6 28 12 7 4310 
9 55 18 10 4365 
9 55 18 10 4420 
6 28 12 7 4448 
4 15 8 5 4463 
9 55 18 10 4518 
10 66 20 11 4584 
5 21 10 6 4605 
8 45 16 9 4650 
6 28 12 7 4678 
9 55 18 10 4733 
9 55 18 10 4788 
4 15 8 5 4803 
9 55 18 10 4858 
10 66 20 11 4924 
7 36 14 8 4960 
10 66 20 11 5026 
7 36 14 8 5062 
4 15 8 5 5077 
4 15 8 5 5092 
6 28 12 7 5120 
8 45 16 9 5165 
9 55 18 10 5220 
9 55 18 10 5275 
5 21 10 6 5296 
7 36 14 8 5332 
3 10 6 4 5342 
3 10 6 4 5352 
4 15 8 5 5367 
8 45 16 9 5412 
6 28 12 7 5440 
4 15 8 5 5455 
6 28 12 7 5483 
4 15 8 5 5498 
3 10 6 4 5508 
9 55 18 10 5563 
7 36 14 8 5599 
10 66 20 11 5665 
8 45 16 9 5710 
7 36 14 8 5746 
9 55 18 10 5801 
10 66 20 11 5867 
10 66 20 11 5933 
3 10 6 4 5943 
9 55 18 10 5998 
7 36 14 8 6034 
10 66 20 11 6100 
7 36 14 8 6136 
6 28 12 7 6164 
9 55 18 10 6219 
4 15 8 5 6234 
6 28 12 7 6262 
10 66 20 11 6328 
7 36 14 8 6364 
9 55 18 10 6419 
8 45 16 9 6464 
7 36 14 8 6500 
4 15 8 5 6515 
8 45 16 9 6560 
3 10 6 4 6570 
8 45 16 9 6615 
8 45 16 9 6660 
8 45 16 9 6705 
10 66 20 11 6771 
10 66 20 11 6837 
9 55 18 10 6892 
7 36 14 8 6928 
10 66 20 11 6994 
7 36 14 8 7030 
3 10 6 4 7040 
3 10 6 4 7050 
];


==> figures/example2/run_trims.sh <==
#!/usr/bin/env sh


for file in $@
do
   convert -trim $file $file

done


